LLAMA: The Low-Level Abstraction For Memory Access

The performance gap between CPU and memory widens continuously. Choosing the best memory layout for each hardware architecture is increasingly important as more and more programs become memory bound. For portable codes that run across heterogeneous hardware architectures, the choice of the memory layout for data structures is ideally decoupled from the rest of a program. This can be accomplished via a zero-runtime-overhead abstraction layer, underneath which memory layouts can be freely exchanged. We present the Low-Level Abstraction of Memory Access (LLAMA), a C++ library that provides such a data structure abstraction layer with example implementations for multidimensional arrays of nested, structured data. LLAMA provides fully C++ compliant methods for defining and switching custom memory layouts for user-defined data types. The library is extensible with third-party allocators. Providing two close-to-life examples, we show that the LLAMA-generated AoS (Array of Structs) and SoA (Struct of Arrays) layouts produce identical code with the same performance characteristics as manually written data structures. Integrations into the SPEC CPU\textsuperscript{\textregistered} lbm benchmark and the particle-in-cell simulation PIConGPU demonstrate LLAMA's abilities in real-world applications. LLAMA's layout-aware copy routines can significantly speed up transfer and reshuffling of data between layouts compared with naive element-wise copying. LLAMA provides a novel tool for the development of high-performance C++ applications in a heterogeneous environment.

==> benchmarks/Heatmap.AlignedAoS.sh <==
#!/usr/bin/gnuplot -p
$data << EOD
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4
4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4
103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104
104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104
4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4
4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4
4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4
103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104
104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104
4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4
4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4
4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4
103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104
104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104
4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4
4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4
4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4
103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104
104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104
4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4
4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4
4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4
103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104
104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104
4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4
4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4
4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4
103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104
104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104
4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4
4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103
104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104
104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 104 104 104 104 104 104 104 104 104 104 104 104 4 4 4 4 4 4 4 4 4 4 4 4 103 103 103 103 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 
EOD
set view map
set xtics format ""
set x2tics autofreq 8
set yrange [] reverse
set link x2; set link y2
set ylabel "Cacheline"
set x2label "Byte"
plot $data matrix with image pixels axes x2y1

set term pdf
set output "out.pdf"
replot


==> benchmarks/lbm.sh <==
#!/usr/bin/gnuplot -p
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 2
set yrange [0:2.6]
set ylabel "runtime / baseline"
set title "SPEC CPU^© 2017 lbm 200x200x260 grid - 1611MiB"
$data << EOD
""                     "Intel i7 1sim/64th/1000st" "AMD EPYC 1sim/64th/1000st" "AMD EPYC 64sim/1th/100st" "AMD EPYC   1sim/1th/100st"
"Baseline"             1                           1                           1                          1             
"LLAMA AoS"            1.003820562                 0.99790805                  0.999886353                0.984128416   
"LLAMA Split"          0.904772                    0.924257                    0.928603314                0.859455316   
"LLAMA AoSoA4"         0.738985476                 0.71979898                  0.710103222                2.548651817   
"LLAMA AoSoA8"         0.671345782                 0.617750313                 0.622014519                1.804265488   
"LLAMA AoSoA16"        0.566473492                 0.541766856                 0.516857458                1.929344395   
"LLAMA AoSoA32"        0.473842742                 0.52659421                  0.523191161                1.707908738   
"LLAMA AoSoA64"        0.447864349                 0.492305473                 0.490482305                1.705068085   
"LLAMA AoSoA128"       0.452657938                 0.465735308                 0.464119076                1.50996483    
"LLAMA AoSoA256"       0.455727266                 0.44195441                  0.437577737                1.37370367    
"LLAMA AoSoA512"       0.487923016                 0.456910647                 0.425403299                2.41698981    
"LLAMA AoSoA1024"      0.488974744                 0.452967202                 0.424620809                2.40535666    
"LLAMA SoA"            0.474307791                 0.454722516                 0.420857774                2.384299757   
"LLAMA SoA Vec"        0.454654075                 0.416201789                 0.423396025                1.681576337   
EOD                    
plot 1 notitle dt 2 lc black, $data using 2:xtic(1) ti col lc 3, "" using 3 ti col lc 7, "" using 4 ti col lc 7 fillstyle pattern 2, "" using 5 ti col lc 7 fillstyle pattern 0

set term pdf size 5,4
set output "out.pdf"
replot



==> benchmarks/lbm_rome.sh <==
#!/usr/bin/gnuplot -p
# GOMP_CPU_AFFINITY='0-63' OMP_NUM_THREADS=64 ./lbm 1000 reference.dat 0 1 ../data/test/input/200_200_260_ldc.of
set style data histograms
set style fill solid
set xtics rotate by 30 right
set yrange [0:*]
set ylabel "runtime [s]"
set title "SPEC CPU^© 2017 lbm AMD EPYC 200x200x260 grid - 1611MiB - 1000 steps"
$data << EOD
""                "runtime" "rel. runtime" "speedup"
"Baseline"        83.176    1              1
"LLAMA AoS"       83.002    0.99790805     1.002096335
"LLAMA Split"     76.876    0.924257       1.08195
"LLAMA AoSoA4"    59.87     0.71979898     1.389276766
"LLAMA AoSoA8"    51.382    0.617750313    1.618777004
"LLAMA AoSoA16"   45.062    0.541766856    1.845812436
"LLAMA AoSoA32"   43.8      0.52659421     1.898995434
"LLAMA AoSoA64"   40.948    0.492305473    2.031259158
"LLAMA AoSoA128"  38.738    0.465735308    2.147142341
"LLAMA AoSoA256"  36.76     0.44195441     2.262676823
"LLAMA AoSoA512"  38.004    0.456910647    2.188611725
"LLAMA AoSoA1024" 37.676    0.452967202    2.207665357
"LLAMA SoA"       37.822    0.454722516    2.199143356
"LLAMA SoA AVX2"  34.618    0.416201789    2.402680686
EOD
plot $data using 2:xtic(1) ti col lc 7

set term pdf
set output "out.pdf"
replot


==> benchmarks/lbm_titanx.sh <==
#!/usr/bin/gnuplot -p
# GOMP_CPU_AFFINITY='0-63' OMP_NUM_THREADS=64 ./lbm 1000 reference.dat 0 1 ../data/test/input/200_200_260_ldc.of
set style data histograms
set style fill solid
set xtics rotate by 30 right
set yrange [0:*]
set ylabel "runtime [s]"
set title "SPEC CPU^© 2017 lbm Intel i7 200x200x260 grid - 1611MiB - 1000 steps"
$data << EOD
""                     "runtime" "rel. runtime" "speedup"
"Baseline"             279.54    1              1          
"LLAMA AoS"            280.608   1.003820562    0.996193979
"LLAMA Split"          252.92    0.904772       1.105251
"LLAMA AoSoA4"         206.576   0.738985476    1.353206568
"LLAMA AoSoA8"         187.668   0.671345782    1.489545367
"LLAMA AoSoA16"        158.352   0.566473492    1.765307669
"LLAMA AoSoA32"        132.458   0.473842742    2.110404808
"LLAMA AoSoA64"        125.196   0.447864349    2.23281894
"LLAMA AoSoA128"       126.536   0.452657938    2.209173674
"LLAMA AoSoA256"       127.394   0.455727266    2.194294865
"LLAMA AoSoA512"       136.394   0.487923016    2.049503644
"LLAMA AoSoA1024"      136.688   0.488974744    2.0450954
"LLAMA SoA"            132.588   0.474307791    2.108335596
"LLAMA SoA AVX512 YMM" 127.342   0.455541246    2.195190903
"LLAMA SoA AVX512 ZMM" 127.094   0.454654075    2.199474405
EOD
plot $data using 2:xtic(1) ti col lc 3

set term pdf
set output "out.pdf"
replot


==> benchmarks/lbm_titanx_rome.sh <==
#!/usr/bin/gnuplot -p
# GOMP_CPU_AFFINITY='0-63' OMP_NUM_THREADS=64 ./lbm 1000 reference.dat 0 1 ../data/test/input/200_200_260_ldc.of
set style data histograms
set style fill solid
set xtics rotate by 30 right
set yrange [0:1.1]
set ylabel "runtime / baseline"
set title "SPEC CPU^© 2017 lbm 200x200x260 grid - 1611MiB - 1000 steps"
$data << EOD
""                     "Intel i7"  "AMD EPYC"
"Baseline"             1           1          
"LLAMA AoS"            1.003820562 0.99790805 
"LLAMA Split"          0.904772    0.924257
"LLAMA AoSoA4"         0.738985476 0.71979898 
"LLAMA AoSoA8"         0.671345782 0.617750313
"LLAMA AoSoA16"        0.566473492 0.541766856
"LLAMA AoSoA32"        0.473842742 0.52659421 
"LLAMA AoSoA64"        0.447864349 0.492305473
"LLAMA AoSoA128"       0.452657938 0.465735308
"LLAMA AoSoA256"       0.455727266 0.44195441 
"LLAMA AoSoA512"       0.487923016 0.456910647
"LLAMA AoSoA1024"      0.488974744 0.452967202
"LLAMA SoA"            0.474307791 0.454722516
"LLAMA SoA Vec"        0.454654075 0.416201789
EOD                    
plot $data using 2:xtic(1) ti col lc 3, "" using 3 ti col lc 7

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cro027_move_64cores.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CPU 256Mi particles"
set style data histograms
set style fill solid
set autoscale y
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
set ylabel "move runtime [s]"
$data << EOD
""      "update"        "move"
"LLAMA AoS"           0 0.597251 
#"LLAMA SoA"          0 0.528526 
"LLAMA SoA MB"        0 0.24985  
"LLAMA AoSoA8"        0 0.805152 
"LLAMA AoSoA16"       0 0.648231 
#"LLAMA Split SoA"    0 0.37383  
"AoS"                 0 0.597183 
"SoA"                 0 0.24997  
"AoSoA8"              0 0.442275 
"AoSoA16"             0 0.375477 
"AoSoA8 AVX2"         0 0.439453 
"AoSoA8 Vc"           0 0.44017  
#"AoSoA8 Vc 2Thrds"   0 0.262588 
#"AoSoA8 Vc 4Thrds"   0 0.249794 
#"AoSoA8 Vc 8Thrds"   0 0.256273 
#"AoSoA8 Vc 16Thrds"  0 0.14668  
#"AoSoA8 Vc 32Thrds"  0 0.0942695
#"AoSoA8 Vc 64Thrds"  0 0.081656 
#"AoSoA8 Vc 128Thrds" 0 0.107478 
"AoS Vc"              0 1.838    
#"AoS Vc 2Thrds"      0 0.940705 
#"AoS Vc 4Thrds"      0 0.491993 
#"AoS Vc 8Thrds"      0 0.359769 
#"AoS Vc 16Thrds"     0 0.220993 
#"AoS Vc 32Thrds"     0 0.14485  
#"AoS Vc 64Thrds"     0 0.118787 
#"AoS Vc 128Thrds"    0 0.139755 
"SoA Vc"              0 0.249279 
#"SoA Vc 2Thrds"      0 0.21718  
#"SoA Vc 4Thrds"      0 0.219121 
#"SoA Vc 8Thrds"      0 0.219442 
#"SoA Vc 16Thrds"     0 0.124155 
#"SoA Vc 32Thrds"     0 0.0786111
#"SoA Vc 64Thrds"     0 0.0682239
#"SoA Vc 128Thrds"    0 0.0943176
EOD
plot $data using 3:xtic(1) ti col lc 2

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cro027_update_64cores.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CPU 64ki particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
set ylabel "update runtime [s]"
$data << EOD
""      "update"        "move"
"LLAMA AoS"           16.9925   7.7091e-05
#"LLAMA SoA"          2.12182   4.09334e-05
"LLAMA SoA MB"        2.11924   4.12834e-05
"LLAMA AoSoA8"        16.9373   0.000147288
"LLAMA AoSoA16"       16.9442   0.000167626
#"LLAMA Split SoA"    2.12301   4.04834e-05
"AoS"                 16.9726   7.80412e-05
"SoA"                 2.12153   4.20496e-05
"AoSoA8"              2.02892   3.37418e-05
"AoSoA16"             2.12735   2.51656e-05
"AoSoA8 AVX2"         1.85075   2.34414e-05
"AoSoA8 Vc"           2.15555   2.57594e-05
#"AoSoA8 Vc 2Thrds"   1.08813   2.82076e-05
#"AoSoA8 Vc 4Thrds"   0.548818  1.93536e-05
#"AoSoA8 Vc 8Thrds"   0.280796  6.95852e-05
#"AoSoA8 Vc 16Thrds"  0.145477  4.3028e-05
#"AoSoA8 Vc 32Thrds"  0.0813181 4.10474e-05
#"AoSoA8 Vc 64Thrds"  0.0531396 5.83012e-05
#"AoSoA8 Vc 128Thrds" 0.0306981 0.000115757
"AoS Vc"              1.93915   0.000277107
#"AoS Vc 2Thrds"      0.964236  0.00014113
#"AoS Vc 4Thrds"      0.486193  7.59414e-05
#"AoS Vc 8Thrds"      0.250108  0.000124863
#"AoS Vc 16Thrds"     0.129176  6.80092e-05
#"AoS Vc 32Thrds"     0.0723008 7.15774e-05
#"AoS Vc 64Thrds"     0.046995  9.28488e-05
#"AoS Vc 128Thrds"    0.0292375 0.000147359
"SoA Vc"              1.93935   4.30276e-05
#"SoA Vc 2Thrds"      0.960215  3.32878e-05
#"SoA Vc 4Thrds"      0.482859  2.2242e-05
#"SoA Vc 8Thrds"      0.253117  5.51814e-05
#"SoA Vc 16Thrds"     0.129375  3.7866e-05
#"SoA Vc 32Thrds"     0.0717888 4.26036e-05
#"SoA Vc 64Thrds"     0.0449906 5.61372e-05
#"SoA Vc 128Thrds"    0.0284026 0.000586706
EOD
plot $data using 2:xtic(1) ti col

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_gv022_move.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CUDA 256Mi particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "move runtime [s]"
#set y2tics auto
$data << EOD
""      "update"        "move"
"GM AoS"        0       0.0195508
#"GM SoA"        0       0.012121
"GM SoA MB"     0       0.012185
"GM AoSoA32"    0       0.0119004
#"GM Split SoA"  0       0.012248
#"GM Split AoS"  0       0.0153167
#"GM AoS SM AoS" 0       0.0195438
#"GM AoS SM SoA" 0       0.019541
#"GM AoS SM SoA MB"      0       0.0195491
#"GM AoS SM AoSoA32"     0       0.0195328
#"GM SoA SM AoS" 0       0.012122
#"GM SoA SM SoA" 0       0.0121214
#"GM SoA SM SoA MB"      0       0.0121227
#"GM SoA SM AoSoA32"     0       0.012126
#"GM SoA MB SM AoS"      0       0.0121809
#"GM SoA MB SM SoA"      0       0.0121779
#"GM SoA MB SM SoA MB"   0       0.0121903
#"GM SoA MB SM AoSoA32"  0       0.0121939
#"GM AoSoA32 SM AoS"     0       0.0118959
#"GM AoSoA32 SM SoA"     0       0.0118958
#"GM AoSoA32 SM SoA MB"  0       0.0119
#"GM AoSoA32 SM AoSoA32" 0       0.0118963
#"GM Split SoA SM AoS"   0       0.0122358
#"GM Split SoA SM SoA"   0       0.0122406
#"GM Split SoA SM SoA MB"        0       0.0122385
#"GM Split SoA SM AoSoA32"       0       0.0122401
#"GM Split AoS SM AoS"   0       0.0153164
#"GM Split AoS SM SoA"   0       0.0153217
#"GM Split AoS SM SoA MB"        0       0.0153204
#"GM Split AoS SM AoSoA32"       0       0.0153188
"GPU gems"      0       0.015653
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 3:xtic(1) ti col lc 2

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_gv022_update.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CUDA 1024ki particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "move runtime [s]"
#set y2tics auto
$data << EOD
""      "update"        "move"
"GM AoS"        2.70923 0.000100147
#"GM SoA"        2.67705 5.7344e-05
"GM SoA MB"     2.70524 5.8368e-05
"GM AoSoA32"    3.16229 5.61152e-05
#"GM Split SoA"  2.71471 5.30432e-05
#"GM Split AoS"  2.7776  6.69696e-05
"GM AoS SM AoS" 2.40937 9.37984e-05
#"GM AoS SM SoA" 2.48524 8.8064e-05
"GM AoS SM SoA MB"      2.43204 8.97024e-05
"GM AoS SM AoSoA32"     2.5985  9.03168e-05
#"GM SoA SM AoS" 2.40693 5.9392e-05
#"GM SoA SM SoA" 2.44796 5.632e-05
#"GM SoA SM SoA MB"      2.45497 5.632e-05
#"GM SoA SM AoSoA32"     2.64417 5.57056e-05
"GM SoA MB SM AoS"      2.44532 5.69344e-05
#"GM SoA MB SM SoA"      2.42639 5.89824e-05
"GM SoA MB SM SoA MB"   2.41698 5.59104e-05
"GM SoA MB SM AoSoA32"  2.61633 5.55008e-05
"GM AoSoA32 SM AoS"     2.41398 5.40672e-05
#"GM AoSoA32 SM SoA"     2.47376 5.30432e-05
"GM AoSoA32 SM SoA MB"  2.4856  5.71392e-05
"GM AoSoA32 SM AoSoA32" 2.65561 5.28384e-05
#"GM Split SoA SM AoS"   2.42278 5.57056e-05
#"GM Split SoA SM SoA"   2.44965 5.59104e-05
#"GM Split SoA SM SoA MB"        2.44429 5.89824e-05
#"GM Split SoA SM AoSoA32"       2.62061 5.50912e-05
#"GM Split AoS SM AoS"   2.4037  6.81984e-05
#"GM Split AoS SM SoA"   2.4758  6.90176e-05
#"GM Split AoS SM SoA MB"        2.47586 6.84032e-05
#"GM Split AoS SM AoSoA32"       2.65075 7.2704e-05
"GPU gems"      2.50246 6.59456e-05
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 2:xtic(1) ti col

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_mygpuinst_move.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CUDA 262144ki particles on mygpuinst.cern.ch"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
set y2range [0:*]
set ylabel "update runtime [s]"
set y2label "move runtime [s]"
set y2tics auto
$data << EOD
""      "update"        "move"
"GM AoS"                  0       0.0330295
"GM SoA"                  0       0.0196817
"GM SoA MB"               0       0.0197588
"GM AoSoA32"              0       0.0219513
"GM Split SoA"            0       0.0196903
"GM Split AoS"            0       0.0254047
"GM AoS SM AoS"           0       0.033007 
"GM AoS SM SoA"           0       0.0330012
"GM AoS SM SoA MB"        0       0.0330046
"GM AoS SM AoSoA32"       0       0.0329927
"GM SoA SM AoS"           0       0.0196738
"GM SoA SM SoA"           0       0.0196686
"GM SoA SM SoA MB"        0       0.0196713
"GM SoA SM AoSoA32"       0       0.0196657
"GM SoA MB SM AoS"        0       0.0197424
"GM SoA MB SM SoA"        0       0.0197416
"GM SoA MB SM SoA MB"     0       0.0197497
"GM SoA MB SM AoSoA32"    0       0.0197438
"GM AoSoA32 SM AoS"       0       0.0219356
"GM AoSoA32 SM SoA"       0       0.0219309
"GM AoSoA32 SM SoA MB"    0       0.0219404
"GM AoSoA32 SM AoSoA32"   0       0.0219339
"GM Split SoA SM AoS"     0       0.0196785
"GM Split SoA SM SoA"     0       0.0196738
"GM Split SoA SM SoA MB"  0       0.0196748
"GM Split SoA SM AoSoA32" 0       0.019674 
"GM Split AoS SM AoS"     0       0.0253805
"GM Split AoS SM SoA"     0       0.0253772
"GM Split AoS SM SoA MB"  0       0.0253766
"GM Split AoS SM AoSoA32" 0       0.025367 
"GPU gems"                0       0.0271203
EOD
plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2


==> benchmarks/nbody_cuda_mygpuinst_update.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CUDA 1024ki particles on mygpuinst.cern.ch"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
set y2range [0:*]
set ylabel "update runtime [s]"
set y2label "move runtime [s]"
set y2tics auto
$data << EOD
""      "update"        "move"
"GM AoS"                  2.97451 0.000133619
"GM SoA"                  2.713   8.17408e-05
"GM SoA MB"               2.75232 7.94048e-05
"GM AoSoA32"              3.51812 8.704e-05
"GM Split SoA"            2.7908  7.99104e-05
"GM Split AoS"            2.86274 0.000100256
"GM AoS SM AoS"           2.27975 0.000135213
"GM AoS SM SoA"           2.33023 0.00013529
"GM AoS SM SoA MB"        2.32351 0.000133728
"GM AoS SM AoSoA32"       2.62184 0.000134496
"GM SoA SM AoS"           2.28813 8.66176e-05
"GM SoA SM SoA"           2.3521  8.42176e-05
"GM SoA SM SoA MB"        2.34035 8.35776e-05
"GM SoA SM AoSoA32"       2.64464 8.5184e-05
"GM SoA MB SM AoS"        2.29357 8.44352e-05
"GM SoA MB SM SoA"        2.34254 8.38016e-05
"GM SoA MB SM SoA MB"     2.33198 8.43904e-05
"GM SoA MB SM AoSoA32"    2.64997 8.39744e-05
"GM AoSoA32 SM AoS"       2.30072 9.4272e-05
"GM AoSoA32 SM SoA"       2.3506  9.27104e-05
"GM AoSoA32 SM SoA MB"    2.34475 9.248e-05
"GM AoSoA32 SM AoSoA32"   2.66721 9.26016e-05
"GM Split SoA SM AoS"     2.29091 8.4096e-05
"GM Split SoA SM SoA"     2.337   8.48512e-05
"GM Split SoA SM SoA MB"  2.35468 8.38848e-05
"GM Split SoA SM AoSoA32" 2.64425 8.38784e-05
"GM Split AoS SM AoS"     2.29368 0.000105587
"GM Split AoS SM SoA"     2.34474 0.000105818
"GM Split AoS SM SoA MB"  2.33376 0.000106701
"GM Split AoS SM AoSoA32" 2.64084 0.000105114
"GPU gems"                2.38067 0.000107302
EOD
plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2


==> benchmarks/nbody_cuda_titanx_gv022_move.sh <==
#!/usr/bin/gnuplot -p
set title "nbody move CUDA 256Mi particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "move runtime [s]"
#set y2tics auto
$data << EOD
""      "Titan X" "RTX 8000" "v100"
"GM AoS"                   0.0373515 0.0660377 0.0195508
#"GM SoA"                  0.0206684 0.0395661 0.012121 
"GM SoA MB"                0.0206305 0.0396885 0.012185 
"GM AoSoA32"               0.0214215 0.043859  0.0119004
#"GM Split SoA"            0.0206565 0.039523  0.012248 
#"GM Split AoS"            0.0257389 0.0507865 0.0153167
#"GM AoS SM AoS"           0.0376058 0.0660396 0.0195438
#"GM AoS SM SoA"           0.0377108 0.066017  0.019541 
#"GM AoS SM SoA MB"        0.0379284 0.0660326 0.0195491
#"GM AoS SM AoSoA32"       0.0379312 0.0660406 0.0195328
#"GM SoA SM AoS" 0         0.020606  0.0395532 0.012122 
#"GM SoA SM SoA" 0         0.0206047 0.0395479 0.0121214
#"GM SoA SM SoA MB"        0.0206657 0.0395492 0.0121227
#"GM SoA SM AoSoA32"       0.0206654 0.0395609 0.012126 
#"GM SoA MB SM AoS"        0.0206587 0.0396696 0.0121809
#"GM SoA MB SM SoA"        0.0206523 0.039681  0.0121779
#"GM SoA MB SM SoA MB"     0.0206654 0.0396784 0.0121903
#"GM SoA MB SM AoSoA32"    0.0206646 0.0396823 0.0121939
#"GM AoSoA32 SM AoS"       0.0214105 0.043871  0.0118959
#"GM AoSoA32 SM SoA"       0.0214115 0.0438542 0.0118958
#"GM AoSoA32 SM SoA MB"    0.0214381 0.0438615 0.0119   
#"GM AoSoA32 SM AoSoA32"   0.021441  0.0438584 0.0118963
#"GM Split SoA SM AoS"     0.0206673 0.039499  0.0122358
#"GM Split SoA SM SoA"     0.0206677 0.0394905 0.0122406
#"GM Split SoA SM SoA MB"  0.0206673 0.0394959 0.0122385
#"GM Split SoA SM AoSoA32" 0.0206669 0.0394867 0.0122401
#"GM Split AoS SM AoS"     0.0257249 0.0507417 0.0153164
#"GM Split AoS SM SoA"     0.0257368 0.0507199 0.0153217
#"GM Split AoS SM SoA MB"  0.0257391 0.0507137 0.0153204
#"GM Split AoS SM AoSoA32" 0.0257312 0.0507174 0.0153188
"GPU gems"                 0.0276045 0.0541311 0.015653 
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 2:xtic(1) ti col lc 4, "" using 3 ti col lc 5, "" using 4 ti col lc 6

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_titanx_gv022_update.sh <==
#!/usr/bin/gnuplot -p
set title "nbody update CUDA 1024ki particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "runtime v100 [s]"
#set y2tics auto
$data << EOD
""      "Titan Xp"        "V100"
"GM AoS"        7.888 2.70923
#"GM SoA"        6.09972 2.67705
"GM SoA MB"     6.08733 2.70524
"GM AoSoA32"    8.04509 3.16229
#"GM Split SoA"  6.24831 2.71471
#"GM Split AoS"  6.48271 2.7776
"GM AoS SM AoS" 3.02075 2.40937
#"GM AoS SM SoA" 3.05276 2.48524
"GM AoS SM SoA MB"      3.11624 2.43204
"GM AoS SM AoSoA32"     3.87025 2.5985
#"GM SoA SM AoS" 3.13877 2.40693
#"GM SoA SM SoA" 3.09191 2.44796
#"GM SoA SM SoA MB"      3.14782 2.45497
#"GM SoA SM AoSoA32"     3.82214 2.64417
"GM SoA MB SM AoS"      3.01373 2.44532
#"GM SoA MB SM SoA"      3.07264 2.42639
"GM SoA MB SM SoA MB"   3.16142 2.41698
"GM SoA MB SM AoSoA32"  3.82025 2.61633
"GM AoSoA32 SM AoS"     3.05777 2.41398
#"GM AoSoA32 SM SoA"     3.09162 2.47376
"GM AoSoA32 SM SoA MB"  3.13799 2.4856
"GM AoSoA32 SM AoSoA32" 3.84118 2.65561
#"GM Split SoA SM AoS"   3.1386 2.42278
#"GM Split SoA SM SoA"   3.10068 2.44965
#"GM Split SoA SM SoA MB"        3.17375 2.44429
#"GM Split SoA SM AoSoA32"       3.86359 2.62061
#"GM Split AoS SM AoS"   3.0498 2.4037
#"GM Split AoS SM SoA"   3.06762 2.4758
#"GM Split AoS SM SoA MB"        3.13117 2.47586
#"GM Split AoS SM AoSoA32"       3.90813 2.65075
"GPU gems"      3.29392 2.50246
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 2:xtic(1) ti col, "" using 3 ti col

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_titanx_move.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CUDA 256Mi particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "move runtime [s]"
#set y2tics auto
$data << EOD
""      "update"        "move"
"GM AoS"        0       0.0373515
#"GM SoA"        0       0.0206684
"GM SoA MB"     0       0.0206305
"GM AoSoA32"    0       0.0214215
#"GM Split SoA"  0       0.0206565
#"GM Split AoS"  0       0.0257389
#"GM AoS SM AoS" 0       0.0376058
#"GM AoS SM SoA" 0       0.0377108
#"GM AoS SM SoA MB"      0       0.0379284
#"GM AoS SM AoSoA32"     0       0.0379312
#"GM SoA SM AoS" 0       0.020606
#"GM SoA SM SoA" 0       0.0206047
#"GM SoA SM SoA MB"      0       0.0206657
#"GM SoA SM AoSoA32"     0       0.0206654
#"GM SoA MB SM AoS"      0       0.0206587
#"GM SoA MB SM SoA"      0       0.0206523
#"GM SoA MB SM SoA MB"   0       0.0206654
#"GM SoA MB SM AoSoA32"  0       0.0206646
#"GM AoSoA32 SM AoS"     0       0.0214105
#"GM AoSoA32 SM SoA"     0       0.0214115
#"GM AoSoA32 SM SoA MB"  0       0.0214381
#"GM AoSoA32 SM AoSoA32" 0       0.021441
#"GM Split SoA SM AoS"   0       0.0206673
#"GM Split SoA SM SoA"   0       0.0206677
#"GM Split SoA SM SoA MB"        0       0.0206673
#"GM Split SoA SM AoSoA32"       0       0.0206669
#"GM Split AoS SM AoS"   0       0.0257249
#"GM Split AoS SM SoA"   0       0.0257368
#"GM Split AoS SM SoA MB"        0       0.0257391
#"GM Split AoS SM AoSoA32"       0       0.0257312
"GPU gems"      0       0.0276045
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 3:xtic(1) ti col lc 2

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_titanx_mygpuinst_gv022_move.sh <==
#!/usr/bin/gnuplot -p
set title "nbody move CUDA 256Mi particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 1
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "move runtime [s]"
#set y2tics auto
$data << EOD
""      "Titan Xp" "RTX 8000" "V100"
"GM AoS"                   0.0373515 0.0330295 0.0195508
#"GM SoA"                  0.0206684 0.0196817 0.012121 
"GM SoA MB"                0.0206305 0.0197588 0.012185 
"GM AoSoA32"               0.0214215 0.0219513 0.0119004
#"GM Split SoA"            0.0206565 0.0196903 0.012248 
#"GM Split AoS"            0.0257389 0.0254047 0.0153167
#"GM AoS SM AoS"           0.0376058 0.033007  0.0195438
#"GM AoS SM SoA"           0.0377108 0.0330012 0.019541 
#"GM AoS SM SoA MB"        0.0379284 0.0330046 0.0195491
#"GM AoS SM AoSoA32"       0.0379312 0.0329927 0.0195328
#"GM SoA SM AoS" 0         0.020606  0.0196738 0.012122 
#"GM SoA SM SoA" 0         0.0206047 0.0196686 0.0121214
#"GM SoA SM SoA MB"        0.0206657 0.0196713 0.0121227
#"GM SoA SM AoSoA32"       0.0206654 0.0196657 0.012126 
#"GM SoA MB SM AoS"        0.0206587 0.0197424 0.0121809
#"GM SoA MB SM SoA"        0.0206523 0.0197416 0.0121779
#"GM SoA MB SM SoA MB"     0.0206654 0.0197497 0.0121903
#"GM SoA MB SM AoSoA32"    0.0206646 0.0197438 0.0121939
#"GM AoSoA32 SM AoS"       0.0214105 0.0219356 0.0118959
#"GM AoSoA32 SM SoA"       0.0214115 0.0219309 0.0118958
#"GM AoSoA32 SM SoA MB"    0.0214381 0.0219404 0.0119   
#"GM AoSoA32 SM AoSoA32"   0.021441  0.0219339 0.0118963
#"GM Split SoA SM AoS"     0.0206673 0.0196785 0.0122358
#"GM Split SoA SM SoA"     0.0206677 0.0196738 0.0122406
#"GM Split SoA SM SoA MB"  0.0206673 0.0196748 0.0122385
#"GM Split SoA SM AoSoA32" 0.0206669 0.019674  0.0122401
#"GM Split AoS SM AoS"     0.0257249 0.0253805 0.0153164
#"GM Split AoS SM SoA"     0.0257368 0.0253772 0.0153217
#"GM Split AoS SM SoA MB"  0.0257391 0.0253766 0.0153204
#"GM Split AoS SM AoSoA32" 0.0257312 0.025367  0.0153188
"GPU gems"                 0.0276045 0.0271203 0.015653 
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 2:xtic(1) ti col, "" using 3 ti col lc 3, "" using 4 ti col lc 5

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_titanx_mygpuinst_gv022_update.sh <==
#!/usr/bin/gnuplot -p
set title "nbody update CUDA 1024ki particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 1
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "runtime v100 [s]"
#set y2tics auto
$data << EOD
""      "Titan Xp" "RTX 8000" "V100"
"GM AoS"                   7.888   2.97451 2.70923
#"GM SoA"                  6.09972 2.713   2.67705
"GM SoA MB"                6.08733 2.75232 2.70524
"GM AoSoA32"               8.04509 3.51812 3.16229
#"GM Split SoA"            6.24831 2.7908  2.71471
#"GM Split AoS"            6.48271 2.86274 2.7776 
"GM AoS SM AoS"            3.02075 2.27975 2.40937
#"GM AoS SM SoA"           3.05276 2.33023 2.48524
"GM AoS SM SoA MB"         3.11624 2.32351 2.43204
"GM AoS SM AoSoA32"        3.87025 2.62184 2.5985 
#"GM SoA SM AoS"           3.13877 2.28813 2.40693
#"GM SoA SM SoA"           3.09191 2.3521  2.44796
#"GM SoA SM SoA MB"        3.14782 2.34035 2.45497
#"GM SoA SM AoSoA32"       3.82214 2.64464 2.64417
"GM SoA MB SM AoS"         3.01373 2.29357 2.44532
#"GM SoA MB SM SoA"        3.07264 2.34254 2.42639
"GM SoA MB SM SoA MB"      3.16142 2.33198 2.41698
"GM SoA MB SM AoSoA32"     3.82025 2.64997 2.61633
"GM AoSoA32 SM AoS"        3.05777 2.30072 2.41398
#"GM AoSoA32 SM SoA"       3.09162 2.3506  2.47376
"GM AoSoA32 SM SoA MB"     3.13799 2.34475 2.4856 
"GM AoSoA32 SM AoSoA32"    3.84118 2.66721 2.65561
#"GM Split SoA SM AoS"     3.1386  2.29091 2.42278
#"GM Split SoA SM SoA"     3.10068 2.337   2.44965
#"GM Split SoA SM SoA MB"  3.17375 2.35468 2.44429
#"GM Split SoA SM AoSoA32" 3.86359 2.64425 2.62061
#"GM Split AoS SM AoS"     3.0498  2.29368 2.4037 
#"GM Split AoS SM SoA"     3.06762 2.34474 2.4758 
#"GM Split AoS SM SoA MB"  3.13117 2.33376 2.47586
#"GM Split AoS SM AoSoA32" 3.90813 2.64084 2.65075
"GPU gems"                 3.29392 2.38067 2.50246
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 2:xtic(1) ti col, "" using 3 ti col lc 3, "" using 4 ti col lc 5

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_cuda_titanx_update.sh <==
#!/usr/bin/gnuplot -p
set title "nbody CUDA 1024ki particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
#set y2range [0:*]
set ylabel "runtime [s]"
#set y2label "move runtime [s]"
#set y2tics auto
$data << EOD
""      "update"        "move"
"GM AoS"        7.888   0.000169491
#"GM SoA"        6.09972 9.28e-05
"GM SoA MB"     6.08733 9.24672e-05
"GM AoSoA32"    8.04509 9.42976e-05
#"GM Split SoA"  6.24831 9.16736e-05
#"GM Split AoS"  6.48271 0.000116653
"GM AoS SM AoS" 3.02075 0.000187187
#"GM AoS SM SoA" 3.05276 0.000191085
"GM AoS SM SoA MB"      3.11624 0.000185293
"GM AoS SM AoSoA32"     3.87025 0.000183814
#"GM SoA SM AoS" 3.13877 9.38944e-05
#"GM SoA SM SoA" 3.09191 9.59872e-05
#"GM SoA SM SoA MB"      3.14782 9.19296e-05
#"GM SoA SM AoSoA32"     3.82214 9.27936e-05
"GM SoA MB SM AoS"      3.01373 9.4208e-05
#"GM SoA MB SM SoA"      3.07264 9.39712e-05
"GM SoA MB SM SoA MB"   3.16142 9.27616e-05
"GM SoA MB SM AoSoA32"  3.82025 9.25888e-05
"GM AoSoA32 SM AoS"     3.05777 9.57952e-05
#"GM AoSoA32 SM SoA"     3.09162 9.57248e-05
"GM AoSoA32 SM SoA MB"  3.13799 9.54304e-05
"GM AoSoA32 SM AoSoA32" 3.84118 9.5296e-05
#"GM Split SoA SM AoS"   3.1386  9.35488e-05
#"GM Split SoA SM SoA"   3.10068 9.21536e-05
#"GM Split SoA SM SoA MB"        3.17375 9.392e-05
#"GM Split SoA SM AoSoA32"       3.86359 9.392e-05
#"GM Split AoS SM AoS"   3.0498  0.000117344
#"GM Split AoS SM SoA"   3.06762 0.000116429
#"GM Split AoS SM SoA MB"        3.13117 0.00011817
#"GM Split AoS SM AoSoA32"       3.90813 0.000116883
"GPU gems"      3.29392 0.000120966
EOD
#plot $data using 2:xtic(1) ti col axis x1y1, "" using 3 ti col axis x1y2
plot $data using 2:xtic(1) ti col

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_titanx_cro027_move.sh <==
#!/usr/bin/gnuplot -p
set style data histograms
set style fill solid
set autoscale y
set xtics rotate by 30 right
set key out top center maxrows 1
set yrange [0:*]
set ylabel "runtime [s]"
set title "nbody move CPU 256Mi particles"
$data << EOD
""      "Intel i7" "AMD EPYC"
"LLAMA AoS"               0.857238 0.597251 
"AoS"                     0.781612 0.597183 
"AoS Vc"                  0.7964   1.838    
#"AoS Vc 2Thrds"          0.490019 0.940705 
#"AoS Vc 4Thrds"          0.38866  0.491993 
#"AoS Vc 8Thrds"          0.346074 0.359769 
#"AoS Vc 16Thrds"         0.387417 0.220993 
#"AoS Vc 32Thrds"         0        0.14485  
#"AoS Vc 64Thrds"         0        0.118787 
#"AoS Vc 128Thrds"        0        0.139755 
#"LLAMA SoA"              0.561606 0.528526 
"LLAMA SoA MB"            0.554023 0.24985  
#"LLAMA Split SoA"        0.569164 0.37383  
"SoA"                     0.553262 0.24997  
"SoA Vc"                  0.550311 0.249279 
#"SoA Vc 2Thrds"          0.313093 0.21718  
#"SoA Vc 4Thrds"          0.228498 0.219121 
#"SoA Vc 8Thrds"          0.23295  0.219442 
#"SoA Vc 16Thrds"         0.257683 0.124155 
#"SoA Vc 32Thrds"         0        0.0786111
#"SoA Vc 64Thrds"         0        0.0682239
#"SoA Vc 128Thrds"        0        0.0943176
"LLAMA AoSoA8"            0.840798 0.805152 
"AoSoA8"                  0.741101 0.442275 
"AoSoA8 AVX2"             0.675461 0.439453  #w8r1
"AoSoA8 Vc"               0.675295 0.44017   #w8r1
#"AoSoA8 Vc w8r1 2Thrds"  0.392572 0.262588 
#"AoSoA8 Vc w8r1 4Thrds"  0.284446 0.249794 
#"AoSoA8 Vc w8r1 8Thrds"  0.275254 0.256273 
#"AoSoA8 Vc w8r1 16Thrds" 0.305884 0.14668  
#"AoSoA8 Vc 32Thrds"      0        0.0942695
#"AoSoA8 Vc 64Thrds"      0        0.081656 
#"AoSoA8 Vc 128Thrds"     0        0.107478 
"LLAMA AoSoA16"           0.922862 0.648231 
"AoSoA16"                 0.647298 0.375477 
EOD
plot $data using 2:xtic(1) ti col lc 3, "" using 3 ti col lc 7

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_titanx_cro027_update.sh <==
#!/usr/bin/gnuplot -p
set title "nbody update CPU 64ki particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 1
set yrange [0:*]
set ylabel "runtime [s]"
$data << EOD
""      "Intel i7"        "AMD EPYC"
"LLAMA AoS"               14.9341  16.9925   
"AoS"                     14.9249  16.9726   
"AoS Vc"                  1.86773  1.93915   
#"AoS Vc 2Thrds"          0.930976 0.964236  
#"AoS Vc 4Thrds"          0.469318 0.486193  
#"AoS Vc 8Thrds"          0.421748 0.250108  
#"AoS Vc 16Thrds"         0.474268 0.129176  
#"AoS Vc 32Thrds"         0        0.0723008 
#"AoS Vc 64Thrds"         0        0.046995  
#"AoS Vc 128Thrds"        0        0.0292375 
#"LLAMA SoA"              2.06313  2.12182   
"LLAMA SoA MB"            2.05328  2.11924   
#"LLAMA Split SoA"        2.05987  2.12301   
"SoA"                     2.04586  2.12153   
"SoA Vc"                  1.84448  1.93935   
#"SoA Vc 2Thrds"          0.924359 0.960215  
#"SoA Vc 4Thrds"          0.463162 0.482859  
#"SoA Vc 8Thrds"          0.445735 0.253117  
#"SoA Vc 16Thrds"         0.472036 0.129375  
#"SoA Vc 32Thrds"         0        0.0717888 
#"SoA Vc 64Thrds"         0        0.0449906 
#"SoA Vc 128Thrds"        0        0.0284026 
"LLAMA AoSoA8"            17.3299  16.9373   
"AoSoA8"                  1.95464  2.02892   
"AoSoA8 AVX2"             1.84088  1.85075    #w8r1
"AoSoA8 Vc"               2.09862  2.15555    #w8r1
"LLAMA AoSoA16"           17.8247  16.9442   
"AoSoA16"                 2.03699  2.12735   
#"AoSoA8 Vc w8r1 2Thrds"  1.05089  1.08813   
#"AoSoA8 Vc w8r1 4Thrds"  0.527691 0.548818  
#"AoSoA8 Vc w8r1 8Thrds"  0.46566  0.280796  
#"AoSoA8 Vc w8r1 16Thrds" 0.526225 0.145477  
#"AoSoA8 Vc 32Thrds"      0        0.0813181 
#"AoSoA8 Vc 64Thrds"      0        0.0531396 
#"AoSoA8 Vc 128Thrds"     0        0.0306981 
EOD
plot $data using 2:xtic(1) ti col lc 3, "" using 3 ti col lc 7

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_titanx_move.sh <==
#!/usr/bin/gnuplot -p
# threads: 16 affinity: 0-15:2 SIMD lanes: 8
set title "nbody CPU 256 particles"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
set ylabel "runtime [s]"
$data << EOD
""      "update"        "move"
"LLAMA AoS"     0       0.857238
#"LLAMA SoA"     0       0.561606
"LLAMA SoA MB"  0       0.554023
"LLAMA AoSoA8"  0       0.840798
"LLAMA AoSoA16" 0       0.922862
#"LLAMA Split SoA"       0       0.569164
"AoS"   0       0.781612
"SoA"   0       0.553262
"AoSoA8"        0       0.741101
"AoSoA16"       0       0.647298
"AoSoA8 AVX2"      0       0.675461
"AoSoA8 Vc"        0       0.675295
#"AoSoA8 Vc w8r1 2Thrds" 0       0.392572
#"AoSoA8 Vc w8r1 4Thrds" 0       0.284446
#"AoSoA8 Vc w8r1 8Thrds" 0       0.275254
#"AoSoA8 Vc w8r1 16Thrds"        0       0.305884
"AoS Vc"        0       0.7964
#"AoS Vc 2Thrds" 0       0.490019
#"AoS Vc 4Thrds" 0       0.38866
#"AoS Vc 8Thrds" 0       0.346074
#"AoS Vc 16Thrds"        0       0.387417
"SoA Vc"        0       0.550311
#"SoA Vc 2Thrds" 0       0.313093
#"SoA Vc 4Thrds" 0       0.228498
#"SoA Vc 8Thrds" 0       0.23295
#"SoA Vc 16Thrds"        0       0.257683
EOD
plot $data using 3:xtic(1) ti col lc 2

set term pdf
set output "out.pdf"
replot


==> benchmarks/nbody_titanx_update.sh <==
#!/usr/bin/gnuplot -p
set style data histograms
set style fill solid
set autoscale y
set xtics rotate by 30 right
set key out top center maxrows 3
set yrange [0:*]
set ylabel "update runtime [s]"
set title "nbody CPU 64ki particles"
$data << EOD
""      "update"        "move"
#"LLAMA AoS"     14.9341 0.000111828
#"LLAMA SoA"     2.06313 5.70444e-05
"LLAMA SoA MB"  2.05328 6.03522e-05
"LLAMA AoSoA8"  17.3299 0.000113101
"LLAMA AoSoA16" 17.8247 0.000120024
#"LLAMA Split SoA"       2.05987 5.76974e-05
"AoS"   14.9249 0.00010125
"SoA"   2.04586 5.9529e-05
"AoSoA8"        1.95464 7.01896e-05
"AoSoA16"       2.03699 6.6701e-05
"AoSoA8 AVX2"      1.84088 7.6153e-05 #w8r1
"AoSoA8 Vc"        2.09862 8.05938e-05 #w8r1
#"AoSoA8 Vc w8r1 2Thrds" 1.05089 8.298e-05
#"AoSoA8 Vc w8r1 4Thrds" 0.527691        5.74262e-05
#"AoSoA8 Vc w8r1 8Thrds" 0.46566 3.93478e-05
#"AoSoA8 Vc w8r1 16Thrds"        0.526225        0.0324049
"AoS Vc"        1.86773 0.000115548
#"AoS Vc 2Thrds" 0.930976        0.000121281
#"AoS Vc 4Thrds" 0.469318        0.000106929
#"AoS Vc 8Thrds" 0.421748        4.57542e-05
#"AoS Vc 16Thrds"        0.474268        0.0353553
"SoA Vc"        1.84448 6.0857e-05
#"SoA Vc 2Thrds" 0.924359        3.98574e-05
#"SoA Vc 4Thrds" 0.463162        5.49184e-05
#"SoA Vc 8Thrds" 0.445735        2.73426e-05
#"SoA Vc 16Thrds"        0.472036        0.0321221
EOD
plot $data using 2:xtic(1) ti col

set term pdf
set output "out.pdf"
replot


==> benchmarks/picongpu.sh <==
#!/usr/bin/gnuplot -p
# ./picongpu_dev -d 1 1 1 -g 256 256 256  -s 100 -p 5 --periodic 1 1 1
set style data histograms
set style fill solid
set xtics rotate by 30 right
set ylabel "runtime [s]"
#set yrange [0:*]
set title "picongpu 256x256x256 grid - 100 steps - V100"
$data << EOD
#""                "V100"
"Baseline"        20.2978
"LLAMA SoA"       20.3324
"LLAMA AoSoA8"    20.6472
"LLAMA AoSoA16"   20.5114
"LLAMA AoSoA32"   20.2482
"LLAMA AoSoA64"   20.3242
"LLAMA AoSoA128"  20.3536
"LLAMA AoS"       22.4792
EOD
plot 20.2978 notitle dt 2 lc black, $data using 2:xtic(1) notitle lc 5

set term pdf
set output "out.pdf"
replot


==> benchmarks/viewcopy.sh <==
#!/usr/bin/gnuplot -p

set term pdf font "sans,6"
set output "out.pdf"

set multiplot layout 2,2

set style data histograms
set style fill solid
unset key

TMARGIN = "set tmargin at screen 0.88; set bmargin at screen 0.51"
BMARGIN = "set tmargin at screen 0.49; set bmargin at screen 0.12"
LMARGIN = "set lmargin at screen 0.05; set rmargin at screen 0.51"
RMARGIN = "set lmargin at screen 0.52; set rmargin at screen 0.98"

# threads: 8 affinity: 0-15:2
@TMARGIN; @LMARGIN
set title "viewcopy 1024x1024x64 particles - 1792MiB"
unset xtics
set ytics auto
set ylabel "throughput [GiB/s]"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      7.23084 7.30031 19.6136 19.6212 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       5.79218 5.03747 0       0       13.5792 0       0
#"A AoS -> P AoS"        0       0       0       0       5.79133 5.04059 0       0       13.5156 0       0
"AoS -> SoA MB"       0       0       0       0       4.22684 3.94937 0       0       12.3102 0       0
"SoA MB -> AoS"       0       0       0       0       5.61796 4.87793 0       0       12.8698 0       0
"SoA MB -> AoSoA32"     0       0       0       0       5.3575  4.59696 4.20924 5.81717 13.0003 10.3381 13.0998
"AoSoA32 -> SoA MB"     0       0       0       0       3.82378 3.48729 5.69035 3.74118 12.4268 12.7339 9.828
"AoSoA8 -> AoSoA32"     0       0       0       0       4.94572 4.50059 5.75979 5.48508 13.4456 13.5336 13.402
"AoSoA32 -> AoSoA8"     0       0       0       0       4.48439 4.02057 5.67642 5.56901 13.3772 13.415  13.4119
"AoSoA8 -> AoSoA64"     0       0       0       0       4.98432 4.46391 5.73595 5.09575 13.1999 13.3879 13.1552
"AoSoA64 -> AoSoA8"     0       0       0       0       4.17964 3.75631 5.64997 5.47646 13.2128 13.3337 13.2475
EOD
memcpy = 7.30031
memcpy_p = 19.6212
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col



# threads: 8 affinity: 0-15:2
@TMARGIN; @RMARGIN
set title "viewcopy 512x512x16 events - 1412MiB"
unset xtics
set format y ''
unset ylabel
set y2label "Intel i7"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      7.22601 7.29616 19.5878 19.6021 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       4.7367  4.81303 0       0       13.3253 0       0
#"A AoS -> P AoS"        0       0       0       0       4.71211 4.78158 0       0       13.3763 0       0
"AoS -> SoA MB"       0       0       0       0       1.1477  2.23776 0       0       5.1736  0       0
"SoA MB -> AoS"       0       0       0       0       1.61717 1.605   0       0       4.44083 0       0
"SoA MB -> AoSoA32"     0       0       0       0       1.43838 1.44002 3.54637 2.89707 4.85135 9.40718 10.0023
"AoSoA32 -> SoA MB"     0       0       0       0       1.24154 1.26462 3.96555 2.17526 4.29475 9.36004 9.28359
"AoSoA8 -> AoSoA32"     0       0       0       0       2.99929 2.9917  4.98505 4.86574 12.1752 12.95   13.0617
"AoSoA32 -> AoSoA8"     0       0       0       0       3.05227 3.06307 5.73663 4.67927 12.2488 13.3429 12.9764
"AoSoA8 -> AoSoA64"     0       0       0       0       3.00771 3.00532 5.01421 4.66824 12.0168 12.672  12.9826
"AoSoA64 -> AoSoA8"     0       0       0       0       3.16479 3.15992 5.67083 4.65051 12.163  13.271  12.7208
EOD
memcpy = 7.29616
memcpy_p = 19.6021
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col



# threads: 64 affinity: 0-63
@BMARGIN; @LMARGIN
set xtics rotate by 30 right scale 0
set ytics format "%h"
set ylabel "throughput [GiB/s]" offset -1,0,0
unset y2label
unset title
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      15.995  16.6919 64.076  64.5386 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       9.53878 7.37433 0       0       44.5048 0       0
#"A AoS -> P AoS"        0       0       0       0       9.48219 7.43226 0       0       44.4387 0       0
"AoS -> SoA MB"       0       0       0       0       9.35126 5.51577 0       0       43.9554 0       0
"SoA MB -> AoS"       0       0       0       0       9.55593 5.40506 0       0       44.1882 0       0
"SoA MB -> AoSoA32"     0       0       0       0       7.94065 5.52096 7.63885 11.5756 44.1375 43.3271 44.1869
"AoSoA32 -> SoA MB"     0       0       0       0       7.89804 4.96322 11.7618 7.73932 43.9773 44.0841 43.4389
"AoSoA8 -> AoSoA32"     0       0       0       0       8.34121 5.54692 11.4022 10.5394 44.5232 44.3886 44.4658
"AoSoA32 -> AoSoA8"     0       0       0       0       8.36733 5.66204 10.6157 11.2943 44.634  44.5041 43.8817
"AoSoA8 -> AoSoA64"     0       0       0       0       6.6847  4.69359 10.0472 8.90656 44.4988 44.4714 44.5254
"AoSoA64 -> AoSoA8"     0       0       0       0       6.87319 4.57987 9.41059 9.73622 44.3412 44.56   44.4675
EOD
memcpy = 16.6919
memcpy_p = 64.5386
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col



# threads: 64 affinity: 0-63
@BMARGIN; @RMARGIN
set key at screen 0.5, screen 1 maxrows 4 center top
set xtics rotate by 30 right scale 0
set format y ''
unset ylabel
set y2label "AMD EPYC"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      15.8373 16.536  63.4612 64.4994 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       5.56443 5.79261 0       0       43.8359 0       0
#"A AoS -> P AoS"        0       0       0       0       5.62438 5.77761 0       0       44.0121 0       0
"AoS -> SoA MB"       0       0       0       0       0.524299        2.29453 0       0       33.3283 0       0
"SoA MB -> AoS"       0       0       0       0       2.70532 2.76553 0       0       35.0841 0       0
"SoA MB -> AoSoA32"     0       0       0       0       2.12625 2.20642 4.28037 5.35599 33.0637 44.2377 43.8696
"AoSoA32 -> SoA MB"     0       0       0       0       2.04395 2.14423 4.83937 4.81018 31.3167 43.5617 44.1205
"AoSoA8 -> AoSoA32"     0       0       0       0       3.27244 3.2737  6.82461 9.45153 43.5442 44.1763 43.8453
"AoSoA32 -> AoSoA8"     0       0       0       0       3.31798 3.27476 9.78572 7.66739 43.5761 44.47   44.1651
"AoSoA8 -> AoSoA64"     0       0       0       0       3.26687 3.19578 6.29394 9.6982  43.7751 44.364  44.219
"AoSoA64 -> AoSoA8"     0       0       0       0       3.24764 3.18488 9.77336 6.77896 43.9518 44.4681 44.1332
EOD
memcpy = 16.536
memcpy_p = 64.4994
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col



unset multiplot



==> benchmarks/viewcopy_cro027_particle_64cores.sh <==
#!/usr/bin/gnuplot -p
# threads: 64 affinity: 0-63
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 4
set ylabel "throughput [GiB/s]"
set title "viewcopy AMD EPYC 1024x1024x64 particles - 1792MiB"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      15.995  16.6919 64.076  64.5386 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       9.53878 7.37433 0       0       44.5048 0       0
#"A AoS -> P AoS"        0       0       0       0       9.48219 7.43226 0       0       44.4387 0       0
"AoS -> SoA MB"       0       0       0       0       9.35126 5.51577 0       0       43.9554 0       0
"SoA MB -> AoS"       0       0       0       0       9.55593 5.40506 0       0       44.1882 0       0
"SoA MB -> AoSoA32"     0       0       0       0       7.94065 5.52096 7.63885 11.5756 44.1375 43.3271 44.1869
"AoSoA32 -> SoA MB"     0       0       0       0       7.89804 4.96322 11.7618 7.73932 43.9773 44.0841 43.4389
"AoSoA8 -> AoSoA32"     0       0       0       0       8.34121 5.54692 11.4022 10.5394 44.5232 44.3886 44.4658
"AoSoA32 -> AoSoA8"     0       0       0       0       8.36733 5.66204 10.6157 11.2943 44.634  44.5041 43.8817
"AoSoA8 -> AoSoA64"     0       0       0       0       6.6847  4.69359 10.0472 8.90656 44.4988 44.4714 44.5254
"AoSoA64 -> AoSoA8"     0       0       0       0       6.87319 4.57987 9.41059 9.73622 44.3412 44.56   44.4675
EOD
memcpy = 16.6919
memcpy_p = 64.5386
#plot $data using 2:xtic(1) ti col, "" using 3 ti col, "" using 4 ti col, "" using 5 ti col, "" using 6 ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col

set term pdf size 5,3.5
set output "out.pdf"
replot


==> benchmarks/viewcopy_cro027_rntuple_64cores.sh <==
#!/usr/bin/gnuplot -p
# threads: 64 affinity: 0-63
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 4
set ylabel "throughput [GiB/s]"
set title "viewcopy AMD EPYC 512x512x16 events - 1412MiB"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      15.8373 16.536  63.4612 64.4994 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       5.56443 5.79261 0       0       43.8359 0       0
#"A AoS -> P AoS"        0       0       0       0       5.62438 5.77761 0       0       44.0121 0       0
"AoS -> SoA MB"       0       0       0       0       0.524299        2.29453 0       0       33.3283 0       0
"SoA MB -> AoS"       0       0       0       0       2.70532 2.76553 0       0       35.0841 0       0
"SoA MB -> AoSoA32"     0       0       0       0       2.12625 2.20642 4.28037 5.35599 33.0637 44.2377 43.8696
"AoSoA32 -> SoA MB"     0       0       0       0       2.04395 2.14423 4.83937 4.81018 31.3167 43.5617 44.1205
"AoSoA8 -> AoSoA32"     0       0       0       0       3.27244 3.2737  6.82461 9.45153 43.5442 44.1763 43.8453
"AoSoA32 -> AoSoA8"     0       0       0       0       3.31798 3.27476 9.78572 7.66739 43.5761 44.47   44.1651
"AoSoA8 -> AoSoA64"     0       0       0       0       3.26687 3.19578 6.29394 9.6982  43.7751 44.364  44.219
"AoSoA64 -> AoSoA8"     0       0       0       0       3.24764 3.18488 9.77336 6.77896 43.9518 44.4681 44.1332
EOD
memcpy = 16.536
memcpy_p = 64.4994
#plot $data using 2:xtic(1) ti col, "" using 3 ti col, "" using 4 ti col, "" using 5 ti col, "" using 6 ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col

set term pdf size 5,3.5
set output "out.pdf"
replot


==> benchmarks/viewcopy_titanx_particle_1.7GiB.sh <==
#!/usr/bin/gnuplot -p
# threads: 8 affinity: 0-15:2
set title "viewcopy Intel i7 1024x1024x64 particles - 1792MiB"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 4
set ylabel "throughput [GiB/s]"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      7.23084 7.30031 19.6136 19.6212 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       5.79218 5.03747 0       0       13.5792 0       0
#"A AoS -> P AoS"        0       0       0       0       5.79133 5.04059 0       0       13.5156 0       0
"AoS -> SoA MB"       0       0       0       0       4.22684 3.94937 0       0       12.3102 0       0
"SoA MB -> AoS"       0       0       0       0       5.61796 4.87793 0       0       12.8698 0       0
"SoA MB -> AoSoA32"     0       0       0       0       5.3575  4.59696 4.20924 5.81717 13.0003 10.3381 13.0998
"AoSoA32 -> SoA MB"     0       0       0       0       3.82378 3.48729 5.69035 3.74118 12.4268 12.7339 9.828
"AoSoA8 -> AoSoA32"     0       0       0       0       4.94572 4.50059 5.75979 5.48508 13.4456 13.5336 13.402
"AoSoA32 -> AoSoA8"     0       0       0       0       4.48439 4.02057 5.67642 5.56901 13.3772 13.415  13.4119
"AoSoA8 -> AoSoA64"     0       0       0       0       4.98432 4.46391 5.73595 5.09575 13.1999 13.3879 13.1552
"AoSoA64 -> AoSoA8"     0       0       0       0       4.17964 3.75631 5.64997 5.47646 13.2128 13.3337 13.2475
EOD
memcpy = 7.30031
memcpy_p = 19.6212
#plot $data using 2:xtic(1) ti col, "" using 3 ti col, "" using 4 ti col, "" using 5 ti col, "" using 6 ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col

set term pdf size 5,3.5
set output "out.pdf"
replot


==> benchmarks/viewcopy_titanx_rntuple.sh <==
#!/usr/bin/gnuplot -p
# threads: 8 affinity: 0-15:2
set title "viewcopy Intel i7 512x512x16 events - 1412MiB"
set style data histograms
set style fill solid
set xtics rotate by 30 right
set key out top center maxrows 4
set ylabel "throughput [GiB/s]"
$data << EOD
""      "memcpy"        "memcpy\\\_avx2"        "memcpy(p)"     "memcpy\\\_avx2(p)"     "naive copy"    "std::copy"     "aosoa copy(r)" "aosoa copy(w)" "naive copy(p)" "aosoa copy(r,p)"       "aosoa copy(w,p)"
#"byte[] -> byte[]"      7.22601 7.29616 19.5878 19.6021 0       0       0       0       0       0       0
#"P AoS -> A AoS"        0       0       0       0       4.7367  4.81303 0       0       13.3253 0       0
#"A AoS -> P AoS"        0       0       0       0       4.71211 4.78158 0       0       13.3763 0       0
"AoS -> SoA MB"       0       0       0       0       1.1477  2.23776 0       0       5.1736  0       0
"SoA MB -> AoS"       0       0       0       0       1.61717 1.605   0       0       4.44083 0       0
"SoA MB -> AoSoA32"     0       0       0       0       1.43838 1.44002 3.54637 2.89707 4.85135 9.40718 10.0023
"AoSoA32 -> SoA MB"     0       0       0       0       1.24154 1.26462 3.96555 2.17526 4.29475 9.36004 9.28359
"AoSoA8 -> AoSoA32"     0       0       0       0       2.99929 2.9917  4.98505 4.86574 12.1752 12.95   13.0617
"AoSoA32 -> AoSoA8"     0       0       0       0       3.05227 3.06307 5.73663 4.67927 12.2488 13.3429 12.9764
"AoSoA8 -> AoSoA64"     0       0       0       0       3.00771 3.00532 5.01421 4.66824 12.0168 12.672  12.9826
"AoSoA64 -> AoSoA8"     0       0       0       0       3.16479 3.15992 5.67083 4.65051 12.163  13.271  12.7208
EOD
memcpy = 7.29616
memcpy_p = 19.6021
#plot $data using 2:xtic(1) ti col, "" using 3 ti col, "" using 4 ti col, "" using 5 ti col, "" using 6 ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col
plot memcpy ti "memcpy" dt 0 lc black, memcpy_p ti "memcpy(p)" dt 2 lc black, $data using 6:xtic(1) ti col, "" using 7 ti col, "" using 8 ti col, "" using 9 ti col, "" using 10 ti col, "" using 11 ti col, "" using 12 ti col

set term pdf size 5,3.5
set output "out.pdf"
replot

